Uniform-in-Time Boltzmann Mean-Field Limits for Anchored Binary Opinion Dynamics

We study a continuous-time opinion model in which agents interact in pairs and each agent has a fixed anchor. At each interaction, both opinions are updated according to a possibly nonlinear rule with random inputs. Under suitable stability and moment assumptions, we establish uniform-in-time propagation of chaos: as the population grows, any fixed number of agents become asymptotically independent, with a common law solving a nonlinear Boltzmann equation. The proof combines a graphical approximation on finite time intervals with exponential convergence of the finite system and its nonlinear limit to their respective stationary laws. We examine two applications. For an anchored variant of the Friedkin-Johnsen model with random coefficients, we give conditions for sub-Gaussian or power-law tails of stationary deviations from the anchors. Occasional overreaction can produce power-law tails with Gaussian anchors and noise, even as the nonlinear law converges exponentially fast to stationarity. We also study an anchored model of biased assimilation, determining when a nearby opinion moves toward or away from neutrality with the anchor and incoming evidence held at neutral values. Simulations illustrate the tail predictions and show how a single peak in the smoothed empirical opinion profile can split into two.

==> anc/generate_od_numerics-v2.py <==
from __future__ import annotations

import math
from pathlib import Path
import numpy as np
import matplotlib.pyplot as plt
from scipy.ndimage import gaussian_filter1d
from scipy.optimize import brentq
from scipy.signal import find_peaks
from numba import njit

ROOT = Path(__file__).resolve().parent
OUT = ROOT / 'figures'
OUT.mkdir(parents=True, exist_ok=True)

# Reproducible smoothing and peak-selection convention for every modality
# diagnostic.  The bandwidth and distances are measured in m_x=2x-1 units.
DENSITY_SUPPORT = (-1.0, 1.0)
DENSITY_BINS = 401
SMOOTH_BANDWIDTH = 0.035
PROMINENCE_FRACTION = 0.08
MIN_PEAK_SEPARATION = 0.07
BOUNDARY_MARGIN = 0.04
PHASE_REPLICATES = 5

@njit
def _sigmoid(z):
    if z >= 0.0:
        return 1.0 / (1.0 + np.exp(-z))
    ez = np.exp(z)
    return ez / (1.0 + ez)

@njit
def _a_gamma_val(x, e, gamma, s):
    xq = x ** gamma
    om = 1.0 - x
    omq = om ** gamma
    return (s * x + xq * e) / (s + xq * e + omq * (1.0 - e))

@njit
def simulate_ba_snaps(x, b, gamma, s, sigma, eta, beta, snap_updates, seed):
    np.random.seed(seed)
    N = len(x)
    K = len(snap_updates)
    snaps = np.empty((K, N), dtype=np.float64)
    next_idx = 0
    max_up = snap_updates[K - 1]
    for m in range(max_up + 1):
        while next_idx < K and m == snap_updates[next_idx]:
            snaps[next_idx, :] = x
            next_idx += 1
        if m == max_up:
            break
        i = np.random.randint(N)
        j = np.random.randint(N - 1)
        if j >= i:
            j += 1
        xi = x[i]
        xj = x[j]
        ui = np.random.randn()
        uj = np.random.randn()
        ei = (1.0 - eta) * _sigmoid(sigma * ui) + eta * xj
        ej = (1.0 - eta) * _sigmoid(sigma * uj) + eta * xi
        xi_new = (1.0 - beta) * _a_gamma_val(xi, ei, gamma, s) + beta * b[i]
        xj_new = (1.0 - beta) * _a_gamma_val(xj, ej, gamma, s) + beta * b[j]
        # The exact update maps [0,1] into itself; clipping only guards against
        # floating-point roundoff at the two endpoints.
        if xi_new < 0.0:
            xi_new = 0.0
        elif xi_new > 1.0:
            xi_new = 1.0
        if xj_new < 0.0:
            xj_new = 0.0
        elif xj_new > 1.0:
            xj_new = 1.0
        x[i] = xi_new
        x[j] = xj_new
    return snaps

@njit
def simulate_ba_final(x, b, gamma, s, sigma, eta, beta, n_updates, seed):
    np.random.seed(seed)
    N = len(x)
    for m in range(n_updates):
        i = np.random.randint(N)
        j = np.random.randint(N - 1)
        if j >= i:
            j += 1
        xi = x[i]
        xj = x[j]
        ui = np.random.randn()
        uj = np.random.randn()
        ei = (1.0 - eta) * _sigmoid(sigma * ui) + eta * xj
        ej = (1.0 - eta) * _sigmoid(sigma * uj) + eta * xi
        xi_new = (1.0 - beta) * _a_gamma_val(xi, ei, gamma, s) + beta * b[i]
        xj_new = (1.0 - beta) * _a_gamma_val(xj, ej, gamma, s) + beta * b[j]
        # The exact update maps [0,1] into itself; clipping only guards against
        # floating-point roundoff at the two endpoints.
        if xi_new < 0.0:
            xi_new = 0.0
        elif xi_new > 1.0:
            xi_new = 1.0
        if xj_new < 0.0:
            xj_new = 0.0
        elif xj_new > 1.0:
            xj_new = 1.0
        x[i] = xi_new
        x[j] = xj_new
    return x

@njit
def simulate_tail_final(x, b, p_hi, a_low, a_hi_lo, a_hi_hi, hcoef, sigma_noise, n_updates, seed):
    np.random.seed(seed)
    N = len(x)
    for m in range(n_updates):
        i = np.random.randint(N)
        j = np.random.randint(N - 1)
        if j >= i:
            j += 1
        xi = x[i]
        xj = x[j]
        if np.random.random() < p_hi:
            ai = a_hi_lo + (a_hi_hi - a_hi_lo) * np.random.random()
        else:
            ai = a_low
        if np.random.random() < p_hi:
            aj = a_hi_lo + (a_hi_hi - a_hi_lo) * np.random.random()
        else:
            aj = a_low
        ni = np.random.randn()
        nj = np.random.randn()
        xi_new = b[i] + ai * (xi - b[i]) + hcoef * np.tanh(xj) + sigma_noise * ni
        xj_new = b[j] + aj * (xj - b[j]) + hcoef * np.tanh(xi) + sigma_noise * nj
        x[i] = xi_new
        x[j] = xj_new
    return x

def smooth_hist_density(
    samples,
    support=DENSITY_SUPPORT,
    bins=DENSITY_BINS,
    bandwidth=SMOOTH_BANDWIDTH,
):
    counts, edges = np.histogram(samples, bins=bins, range=support, density=True)
    bin_width = edges[1] - edges[0]
    dens = gaussian_filter1d(
        counts, bandwidth / bin_width, mode='constant', cval=0.0,
        truncate=4.0,
    )
    grid = 0.5 * (edges[:-1] + edges[1:])
    return grid, dens

def count_modes(samples):
    grid, dens = smooth_hist_density(samples)
    if dens.max() <= 0:
        return 0
    dx = grid[1] - grid[0]
    distance = max(1, int(math.ceil(MIN_PEAK_SEPARATION / dx)))
    peaks, _ = find_peaks(
        dens,
        prominence=PROMINENCE_FRACTION * dens.max(),
        distance=distance,
    )
    peaks = np.array(
        [
            p for p in peaks
            if DENSITY_SUPPORT[0] + BOUNDARY_MARGIN
            < grid[p]
            < DENSITY_SUPPORT[1] - BOUNDARY_MARGIN
        ],
        dtype=int,
    )
    return int(len(peaks))

def grid_edges(grid):
    """Cell edges for a strictly increasing one-dimensional grid of centers."""
    grid = np.asarray(grid, dtype=float)
    midpoints = 0.5 * (grid[:-1] + grid[1:])
    return np.concatenate(
        ([grid[0] - 0.5 * (grid[1] - grid[0])],
         midpoints,
         [grid[-1] + 0.5 * (grid[-1] - grid[-2])])
    )

def survival_curve(values):
    vals = np.sort(np.asarray(values))
    vals = vals[vals > 0]
    n = len(vals)
    surv = (n - np.arange(n)) / n
    return vals, surv

def moment_uniform_power(alpha, a_lo, a_hi):
    return (a_hi ** (alpha + 1.0) - a_lo ** (alpha + 1.0)) / ((alpha + 1.0) * (a_hi - a_lo))

def kesten_alpha(p, a_low=0.2, a_hi_lo=2.5, a_hi_hi=3.0, max_alpha=20.0):
    if p <= 0.0:
        return np.inf
    def f(a):
        return (1.0 - p) * (a_low ** a) + p * moment_uniform_power(a, a_hi_lo, a_hi_hi) - 1.0
    if f(1.0) >= 0:
        return np.nan
    hi = 1.1
    while hi < max_alpha and f(hi) <= 0:
        hi *= 1.4
    if hi >= max_alpha and f(hi) <= 0:
        return max_alpha
    return brentq(f, 1.0, hi)

def make_modality_figures():
    s = 0.05
    sigma = 0.3
    eta = 0.05
    beta_anchor = 0.13
    gamma_main = 1.2

    rng = np.random.default_rng(0)
    b0 = rng.beta(5, 5, 1000)
    x0 = b0.copy()
    simulate_ba_final(x0, b0, gamma_main, s, sigma, eta, beta_anchor, 10, 1)

    N = 80_000
    rng = np.random.default_rng(12345)
    b = rng.beta(5, 5, N)
    x = b.copy()
    exposures = np.array([0, 8, 25, 55, 100], dtype=np.float64)
    snap_updates = np.array(np.round(exposures * N / 2), dtype=np.int64)
    snaps = simulate_ba_snaps(x, b, gamma_main, s, sigma, eta, beta_anchor, snap_updates, 2027)

    gamma_values = [1.00, 1.08, 1.16, 1.24, 1.36]
    stat_profiles = []
    mode_counts = []
    Nq = 40_000
    c_final = 100.0
    n_updates = int(round(c_final * Nq / 2))
    for idx, gamma_value in enumerate(gamma_values):
        rng = np.random.default_rng(5000 + idx)
        b_gamma = rng.beta(5, 5, Nq)
        x_gamma = b_gamma.copy()
        simulate_ba_final(
            x_gamma, b_gamma, gamma_value, s, sigma, eta,
            beta_anchor, n_updates, 6000 + idx
        )
        m = 2.0 * x_gamma - 1.0
        stat_profiles.append(m)
        mode_counts.append(count_modes(m))

    gamma_grid = np.linspace(1.0, 1.55, 12)
    beta_grid = np.linspace(0.05, 0.30, 10)
    bimodal_fraction = np.zeros((len(beta_grid), len(gamma_grid)), dtype=float)
    Nh = 6_000
    c_h = 70.0
    n_h = int(round(c_h * Nh / 2))
    for ib, bv in enumerate(beta_grid):
        for ig, gamma_value in enumerate(gamma_grid):
            classifications = []
            for rep in range(PHASE_REPLICATES):
                seed_offset = 100_000 * rep + 1_000 * ib + ig
                rng = np.random.default_rng(910_000 + seed_offset)
                bh = rng.beta(5, 5, Nh)
                xh = bh.copy()
                simulate_ba_final(
                    xh, bh, float(gamma_value), s, sigma, eta,
                    float(bv), n_h, 810_000 + seed_offset
                )
                classifications.append(count_modes(2.0*xh - 1.0) == 2)
            bimodal_fraction[ib, ig] = np.mean(classifications)

    plt.rcParams.update({'font.size': 13, 'axes.titlesize': 13, 'axes.labelsize': 13, 'legend.fontsize': 11})
    fig, axes = plt.subplots(1, 2, figsize=(10.0, 4.2), constrained_layout=True)

    ax = axes[0]
    for r, c in zip(snaps, exposures):
        m = 2.0*r - 1.0
        grid, dens = smooth_hist_density(m)
        ax.plot(grid, dens, lw=1.6, label=f'c={c:g}')
    ax.set_title('(a) Development of two peaks')
    ax.set_xlabel(r'centered opinion $m_x=2x-1$')
    ax.set_ylabel('smoothed empirical density')
    ax.set_xlim(-1, 1)
    ax.legend(frameon=False, ncol=1)

    ax = axes[1]
    for gamma_value, m, nm in zip(gamma_values, stat_profiles, mode_counts):
        grid, dens = smooth_hist_density(m)
        ax.plot(
            grid, dens, lw=1.6,
            label=rf'$\gamma={gamma_value:.2f}$ ({nm} {"mode" if nm == 1 else "modes"})'
        )
    ax.set_title(r'(b) Profiles at $c=100$')
    ax.set_xlabel(r'centered opinion $m_x=2x-1$')
    ax.set_ylabel('smoothed empirical density')
    ax.set_xlim(-1, 1)
    ax.legend(frameon=False)
    fig.savefig(OUT/'fig_modality_splitting-1.png', dpi=250, bbox_inches='tight')
    plt.close(fig)

    fig, ax = plt.subplots(figsize=(6.2, 4.6), constrained_layout=True)
    im = ax.pcolormesh(
        grid_edges(gamma_grid), grid_edges(beta_grid), bimodal_fraction,
        shading='flat', cmap='viridis', vmin=0.0, vmax=1.0
    )
    cbar = fig.colorbar(im, ax=ax, pad=0.02)
    cbar.set_label(f'fraction bimodal ({PHASE_REPLICATES} runs)')
    cbar.set_ticks(np.linspace(0.0, 1.0, PHASE_REPLICATES + 1))
    gammas = np.linspace(gamma_grid[0], gamma_grid[-1], 300)
    beta_curve = 1.0 - (s + 2.0**(-gammas)) / (s + gammas * 2.0**(-gammas))
    ax.plot(
        gammas, beta_curve, 'w--', lw=2.0,
        label=r'neutral update: $\Lambda(\gamma)=1$'
    )
    ax.scatter(
        [gamma_main], [beta_anchor], marker='*', s=100,
        color='white', edgecolor='black', zorder=5,
        label='density-evolution run'
    )
    ax.set_xlabel(r'bias strength $\gamma$')
    ax.set_ylabel(r'anchor strength $\beta$')
    ax.set_title('Frequency of two detected peaks')
    ax.set_xlim(grid_edges(gamma_grid)[0], grid_edges(gamma_grid)[-1])
    ax.set_ylim(grid_edges(beta_grid)[0], grid_edges(beta_grid)[-1])
    ax.legend(frameon=True, loc='upper left', fontsize=10)
    fig.savefig(OUT/'fig_modality_phase_diagram-1.png', dpi=250, bbox_inches='tight')
    plt.close(fig)

def make_tail_figure():
    a_low = 0.2
    a_hi_lo = 2.5
    a_hi_hi = 3.0
    p_hi = 0.10
    hcoef = 0.05
    sigma_noise = 0.10
    b_sd = 0.2
    alpha = kesten_alpha(p_hi, a_low, a_hi_lo, a_hi_hi)

    rng = np.random.default_rng(0)
    b0 = rng.normal(0, b_sd, 1000)
    x0 = b0.copy()
    simulate_tail_final(x0, b0, p_hi, a_low, a_hi_lo, a_hi_hi, hcoef, sigma_noise, 10, 1)

    N = 90_000
    c = 260.0
    n_updates = int(round(c * N / 2))

    rng = np.random.default_rng(8101)
    b = rng.normal(0, b_sd, N)
    x = b.copy()
    simulate_tail_final(x, b, p_hi, a_low, a_hi_lo, a_hi_hi, hcoef, sigma_noise, n_updates, 9101)
    R_heavy = np.abs(x - b)

    rng = np.random.default_rng(8102)
    b2 = rng.normal(0, b_sd, N)
    x2 = b2.copy()
    simulate_tail_final(x2, b2, 0.0, a_low, a_hi_lo, a_hi_hi, hcoef, sigma_noise, n_updates, 9102)
    R_light = np.abs(x2 - b2)

    p_grid = np.linspace(0.005, 0.24, 35)
    ah_grid = np.linspace(1.5, 4.2, 35)
    A = np.full((len(ah_grid), len(p_grid)), np.nan)
    for ia, ah in enumerate(ah_grid):
        # Since a_+ >= 1.5, the continuous component Unif[a_+-0.5,a_+]
        # is supported on A >= 1.  Thus p is exactly P(A > 1).
        alo = ah - 0.5
        for ip, p in enumerate(p_grid):
            eA = (1-p)*a_low + p * 0.5*(alo + ah)
            elog = (1-p)*math.log(a_low) + p * ((ah*math.log(ah)-ah - (alo*math.log(alo)-alo))/(ah-alo))
            if eA + hcoef >= 1.0 or elog >= 0.0:
                continue
            al = kesten_alpha(p, a_low, alo, ah, max_alpha=8.0)
            A[ia, ip] = min(al, 8.0)

    plt.rcParams.update({'font.size': 13, 'axes.titlesize': 13, 'axes.labelsize': 13, 'legend.fontsize': 11})
    fig, axes = plt.subplots(1, 2, figsize=(10.2, 4.3), constrained_layout=True)

    ax = axes[0]
    for R, label in [
        (R_heavy, rf'rare overreaction, $p={p_hi:.2f}$'),
        (R_light, r'constant $A=0.2$')
    ]:
        vals, surv = survival_curve(R)
        ax.loglog(vals, surv, lw=1.7, label=label)
    xref = np.array([0.35, 3.5])
    y0 = 0.018
    yref = y0 * (xref / xref[0]) ** (-alpha)
    ax.loglog(
        xref, yref, 'k--', lw=1.2,
        label=rf'slope $-\alpha$ ($\alpha\approx{alpha:.2f}$)'
    )
    ax.set_xlim(0.02, 10.0)
    ax.set_ylim(5e-6, 1.2)
    ax.set_xlabel(r'deviation from anchor $|X-B|$')
    ax.set_ylabel('empirical survival probability')
    ax.set_title('(a) Empirical survival curves')
    ax.legend(frameon=False, fontsize=10, loc='upper right')
    ax.grid(True, which='both', alpha=0.25)

    ax = axes[1]
    im = ax.pcolormesh(
        grid_edges(p_grid), grid_edges(ah_grid), A,
        shading='flat', cmap='viridis', vmin=1.0, vmax=8.0
    )
    cbar = fig.colorbar(im, ax=ax, pad=0.02)
    cbar.set_label(r'tail exponent $\alpha$ (capped at 8)')
    P, AH = np.meshgrid(p_grid, ah_grid)
    ax.contour(P, AH, A, levels=[2.0], colors='white', linewidths=2.0)
    ax.text(0.18, 2.05, r'$\alpha=2$', color='white', fontsize=11)
    ahs = np.linspace(1.5, 4.2, 200)
    high_component_means = ahs - 0.25
    pb = (1.0 - hcoef - a_low) / (high_component_means - a_low)
    valid = (pb >= p_grid[0]) & (pb <= p_grid[-1])
    ax.plot(
        pb[valid], ahs[valid], 'k--', lw=1.4,
        label=r'$\mathbb{E}[A]+0.05=1$'
    )
    ax.scatter([p_hi], [a_hi_hi], marker='*', s=100, color='white', edgecolor='black', zorder=5, label='simulated point')
    ax.set_xlabel(r'overreaction probability $p=\mathbb{P}(A>1)$')
    ax.set_ylabel(r'upper endpoint $a_+$')
    ax.set_title('(b) Stationary tail exponent')
    ax.set_xlim(grid_edges(p_grid)[0], grid_edges(p_grid)[-1])
    ax.set_ylim(grid_edges(ah_grid)[0], grid_edges(ah_grid)[-1])
    ax.legend(frameon=True, fontsize=10, loc='upper right')
    fig.savefig(OUT/'fig_tail_transition-1.png', dpi=250, bbox_inches='tight')
    plt.close(fig)

if __name__ == '__main__':
    print('making modality figures...', flush=True)
    make_modality_figures()
    print('making tail figure...', flush=True)
    make_tail_figure()
    print('Figures written to', OUT)

